DIALED: Data Integrity Attestation for Low-end Embedded Devices

Verifying integrity of software execution in low-end micro-controller units (MCUs) is a well-known open problem. The central challenge is how to securely detect software exploits with minimal overhead, since these MCUs are designed for low cost, low energy and small size. Some recent work yielded inexpensive hardware/software co-designs for remotely verifying code and execution integrity. In particular, a means of detecting unauthorized code modifications and control-flow attacks were proposed, referred to as Remote Attestation (RA) and Control-Flow Attestation (CFA), respectively. Despite this progress, detection of data-only attacks remains elusive. Such attacks exploit software vulnerabilities to corrupt intermediate computation results stored in data memory, changing neither the program code nor its control flow. Motivated by lack of any current techniques (for low-end MCUs) that detect these attacks, in this paper we propose, implement and evaluate DIALED, the first Data-Flow Attestation (DFA) technique applicable to the most resource-constrained embedded devices (e.g., TI MSP430). DIALED works in tandem with a companion CFA scheme to detect all (currently known) types of runtime software exploits at fairly low cost.

==> graphics_python/.ipynb_checkpoints/barplots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# libraries\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    " \n",
    "# set width of bar\n",
    "barWidth = 0.2\n",
    " \n",
    "# set height of bar\n",
    "bars1 = [218, 434, 238]\n",
    "bars2 = [416, 790, 442]\n",
    "bars3 = [498, 988, 590]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "r3 = [x + barWidth for x in r2]\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='darkgreen', width=barWidth, edgecolor='black', label='Original')\n",
    "plt.bar(r2, bars2, color='steelblue', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    "plt.bar(r3, bars3, color='tomato', width=barWidth, edgecolor='black', label='DIALED')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('Code Size (in bytes)',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r + barWidth for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "plt.savefig('code_size_overhead.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set height of bar\n",
    "bars1 = [159644, 20919, 2799]\n",
    "bars2 = [162218, 31818, 3027]\n",
    "bars3 = [162295, 34737, 3121]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "r3 = [x + barWidth for x in r2]\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='darkgreen', width=barWidth, edgecolor='black', label='Original')\n",
    "plt.bar(r2, bars2, color='steelblue', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    "plt.bar(r3, bars3, color='tomato', width=barWidth, edgecolor='black', label='DIALED')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('Runtime (number of cycles)',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r + barWidth for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "plt.savefig('runtime_overhead.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAakAAAEYCAYAAADmugmLAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzt3Xu8XdO99/HPVySEIJpLI0ljK626PRxShCB1a+vhKHWriMRR2pJWi6MOToTTi2pdqtU2hCcXl3Ja9yCUphLSkjhUSHBIkKtcKhqEiN/zxxh7Z+2VvXfWTtbaeyX7+3691muvOedYc/7WXnOt3xxjjjmmIgIzM7NqtFFrB2BmZtYYJykzM6taTlJmZla1nKTMzKxqOUmZmVnVcpIyM7Oq5SRlZmZVy0nKzMyqlpOUmZlVrY1bO4Bq07Vr16ipqWntMMzMqtbUqVMXRUS3ltiWk1SRmpoapkyZ0tphmJlVLUlvtNS23NxnZmZVy0nKzMyqlpOUmZlVLScpMzOrWu44YWZVacWKFcyePZvly5e3dihtTrt27ejcuTNdu3Zlo41aty7jJGVmVWn27NlsscUW1NTUIKm1w2kzIoIVK1awYMECZs+eTZ8+fVo1Hjf3mVlVWr58OV26dHGCamGS6NChA7169eK9995r7XCcpMysejlBtZ7WbuarVR1RmJmZNcBJyqzK1fTqiaSKPmp69Wztt7nB+MlPfsI3v/nN1g5jg+GOE2ZV7o2584jTv1zRbeim8RVdf7n07N2HeXPeqtj6t+n1GebOfrPJMp06dap7/v7777PJJpvQrl07AEaMGMFFF11Usfgigl/96lfccMMNzJw5k6233pp+/foxbNgwdtttN4YMGcJtt91Ghw4d6l5z0003ceKJJ9ZN9+/fnxkzZjB37tx65aqVk5SZrTfmzXmLwy9/oGLrf2TYkWsss2zZsrrnNTU1jBw5kkMPPbRiMRU655xzGDduHDfeeCP7778/K1eu5O6772bcuHHstttuAFxwwQX86Ec/avD1r732GpMnT2bLLbdk3LhxHHPMMS0S97pwc5+ZWRkNHz6cU045BYBZs2YhidGjR9OnTx+6du3Kj3/8YwDmz5/PZpttxuLFi+teO3XqVLp168aKFStWW++rr77K9ddfz+23387BBx/MJptswmabbcbAgQO58MILS4pt9OjR9O/fn0GDBjF69OgyvNvKc5IyM6uwSZMm8fLLL/PYY49x+eWXM336dHr06MGAAQO4884768rdcsstnHTSSbRv3361dTz22GP07t2bvffee61iiAjGjh3LwIEDGThwIA8++CCLFi1a6/fUUpykzMwq7NJLL6Vjx47svvvu7L777jz//PMADB48mFtuuQWAlStXcvvttzNo0KAG17F48WK22WabNW7rF7/4BZ07d64bMaLWX/7yF+bMmcNxxx3HPvvsQ58+fbj99tvL8O4qy0nKzKzCevToUfd8s802qzuvdfTRR/PSSy/x+uuv8+ijj7LVVlvV1ZR22WUXOnXqRKdOnZg4cSJdunRh3rx5a9zW+eefzzvvvMM777xTr6Y0evRovvrVr/KpT30KgJNPPnm9aPJzxwkzs1ay6aabcsIJJ3DrrbcyY8aMerWoF198sV7ZHj16cPbZZzNlyhT69u3brO289957/OEPfyAi6hLmhx9+yDvvvMOLL77ILrvssu5vpkJckzIza0Wnnnoqo0aN4r777qvrcNGQz33uc5x11ll84xvfYMKECXz00UcsX76c3//+91xxxRVNbuOuu+5ik002YcaMGTz33HM899xzTJ8+nX79+jFmzJhyv6WycpIyM2tF+++/PxtttBF77rknNTU1TZa97rrrGDp0KGeffTadO3dm++235+677+aoo45q8nWjR4/m9NNPp3fv3vTo0aPuMXToUG655RZWrlxZxndUXoqI1o6hqvTt2zemTJnS2mGY1ZHUIhfzVttvwfTp09lpp53qzauGi3kr4eCDD+bkk0+uupEqGvoMACRNjYjmtTmuJZ+TMrP1RmskkEp75plnePbZZ7n33ntbO5Sq5OY+M7NWMnjwYA499FCuvfZatthii9YOpyq5JmVm1krWhy7grc01KTMzq1pOUmZmVrWcpMzMrGo5SZmZWdVykjIzs6rlJGVmZlXLScrM1hs1vXoiqWKPml49mxXPgAED2Hrrrfnwww/rzRs5cmS9chMmTKB3795105LYfPPN6dSpE126dOGQQw7hjjvuWG3dI0eO5NZbb60bDb1jx45stNFGddO1t7KvqamhY8eO9eYPHToUgFGjRtGuXbu6+dtttx2nnXYar7zySrPea2vxdVJmtt54Y+68ig4RpZvGl1x21qxZTJw4ka222or77ruP448/vlnbev7559lhhx1YtGgRDz30EEOHDmXGjBlceuml9crV3qQQUrI75ZRTmD179mrru//++xu9jX2/fv2YNGkSK1euZNasWVx11VXstddeTJ48mV133bVZcbc016TMzNbCmDFj2HfffRkyZMg6XZTbtWtXBg0axG9/+1t++tOf1rudfLm1a9eO7bffnt/85jccdNBBDB8+vGLbKhcnKTOztTBmzJi6Ws748eNZsGDBOq3v6KOP5uOPP+bpp58uU4RNO/bYY5k4cWKLbGtdOEmZmTXTpEmTeOONNzjhhBPYa6+92H777bntttvWaZ3t27ena9euLFmyZK1e/7Wvfa3utvGdO3fmxhtvbLJ8z54913pbLclJysysmUaPHs3hhx9O165dgfq3Yt94441ZsWJFvfIrVqygffv2Ta5zxYoVLFy4sO727s11zz331N02/p133uGMM85osvycOXPWelstyR0nzMya4YMPPuDOO+9k5cqVq92K/fnnn6dPnz7MmjWr3mtmzpzJtttu2+R67733XjbeeGP23nvvSoVez913380BBxzQIttaF05SZmbNcM8999CuXTteeOEFOnToUDf/hBNOYMyYMZx44okMGjSIr3/963zxi1/k1Vdf5ZprruGcc85pcH1LlizhoYce4txzz+WHP/whXbp0qVjsK1eu5M033+Tqq69mwoQJTJ48uWLbKpcWbe6T9B+SnpH0rqSFku6XtGtRGUkaLmmupA8kTZC0S1GZrSWNlbQ0P8ZK6lxUZjdJf8nrmCNpmCS1xPs0sw3X6NGjOe200+jTp89qt2K/9dZbOeSQQ7jiiis47bTT2GqrrTjiiCMYPHgwZ555Zr317L777nTq1IkddtiBkSNHcs0113D55ZevdVxHHXVUveukjjnmmLplkydPplOnTmy55ZYMGDCAd999l2eeeYbddtttrbfXUlr09vGSxgO/B54BBFwO9AN2joglucwPgUuAIcDLwDCgP7BjRPwzl3kI6AOcAQQwEng9Io7Ky7cEXgGeyNvYERgFDI+Iq5qK0bePt2rj28evUtOrJ2/MnVexbW7bcxtmzZlbsfWvb9rc7eMjot43TdIgYCmwP3B/rul8H7giIv6YywwG3gZOBkZI2gn4CtA/Ip7KZb4FTJS0Y0S8DAwENgMGR8QHwLT8unMlXR3V9m00s5I4gbQ9rd27b4scwz/y9HZAD+CR2gI5yTwB7Jdn9QOWAU8VrOdJ4L2iMhPza2uNB3oCNWV9B2ZmVjGtnaR+CTwH1J6965H/Fl8Vt6BgWQ9gYWFtKD9/u6hMQ+so3EYdSWdKmiJpysKFC9fmfZiZWQW0WpKSdDXpXNPXI2Jl0eLi5jgVzWuouW5NZdTIfCLihojoGxF9u3XrtsbYzcysZbRKkpJ0DfAN4OCIeL1g0fz8t7i2051VNaH5QPfCnnr5ebeiMg2tA1avYZlZlfLp49bzySeftHYIQCskKUm/JHWCODgiZhQtnklKMIcVlN8UOIBV56AmA51I551q9QM2LypzQH5trcOAucCssrwRM6Bn7z4VvXVEW75qYtNNN2Xx4sVOVC0sIvjoo4+YM2cOm2++eWuH07K9+yRdDwwCvgb8Q1JtbWdZRCyLiJB0LXCxpBmkbuSXkDpK3AYQEdMlPUzq6XcGqRlvBPBA7tlHLnspMErSj4DPAxcCl7lnn5XTvDlvcfjlD1R0G48MO7Ki669WvXv3Zvbs2fg8ccvbeOON2WqrreqGfWrVWFp4e2flv48Vzb8MGJ6fXwl0BK4Htgb+Bhxee41UNhC4jlW9AO8DhtYujIilkg7L65hC6j14FXB1ud6ImVVW+/bt2W677Vo7DGtlLX2d1BrbLnJNZzirklZDZZYAp6xhPS8ABzYvQjMzqyat3QXdzMysUU5SZmZWtZykzMysajlJmZlZ1XKSMjOzqlVy7z5JWwF9SSM5bAosAV6JiBcrFJuZmbVxTSapfF+mQcCpwF6sXvMKSUuBu4GREVH9t3k0M7P1RqPNfZIuIQ0h9H3gz8CxpFtpbAF0II2Ftw9wEdAFeFzS48V32jUzM1tbTdWk9gX+NSImNbJ8UX5MAX6XmwO/TbqB4bSyRmlmZm1So0kqIpo1YFhELAV+ts4RmZmZZevUu09S53IFYmZmVqykJCXpO5IuKJjeQ9JsYLGkqZJ6VyxCMzNrs0qtSX0XeLdg+jrSvZkG5nVcUea4zMzMSr5Oqg/wMoCkbqTOEYdExARJHwG/rlB8ZmbWhpVak/qQ1O0c4EvA+8DEPL0E8LkpMzMru1JrUk8DZ+fzUN8DHo6IlXnZZ0lNf2ZmZmVVak3qPGBn4AXgM8DFBctOBJ4sc1xmZmal1aQi4iVgB0ldgCX57rm1zgfmVyI4MzNr25p7+/glQG9JnwGej4j38m3azczMyq7ki3klnQXMAd4gdZrYMc+/S9L3KxOemZm1ZaVezPvvwNXAjcDBgAoWTyCdlzIzMyurUpv7zgaGRcSVktoVLXsZ+Hx5wzIzMyu9ua8HMLWRZZ+QboJoZmZWVqUmqf8FDmpk2YHAS+UJx8zMbJVSm/uuBX6Th0D6Q57XXdLpwLnAGZUIzszM2rZSr5MaKWlrYBhwWZ79IGl4pOERcVuF4jMzszas5OukIuLnkn4H9AO6kq6ZmpxvdmhmZlZ2JSUpSacC4yJiMfBI0bJPAUdGxJgKxGdmZm1YqR0n/h+wfSPLtsvLzczMyqrUJKUmlnWh/g0RzczMyqLR5j5JRwNHF8z6T0kLi4ptChwAPFOB2MzMrI1r6pxUd2C3guntSRf1FvqIdI7qR2WOy8zMrPEkFRE3ksbqQ9KfgbMiYnpLBWZmZlbqOamrSGP0mZmZtZhSk9S9wBxJP5O0UyUDMjMzq1VqktoBuAE4AZgmabKkMyRtWbnQzMysrSspSUXEzIi4NCK2Aw4jDTh7DTBP0lhJX6pkkGZm1jaVfGfeWhHxeEQMIt1DaiowEPiTpJmSfiCpubekNzMza1Czk5SkgySNInWk2BW4Hjgc+G/S4LMeHsnMzMqi1NvHbytpmKTXgMeBzwBnAttExHcj4rGIuAAYTP0LgBta14GS7pM0R1JIGlK0fFSeX/j4a1GZTST9StIiSe/l9fUuKtNH0v15+SJJ10nqUMr7NTOz6lBq09zrwFxgFHBzRMxspNyLwNNrWFcnYBqpxtVYretPwKCC6Y+Kll9LSobfABYDVwMPSNorIlbmW9yPy8sOIA3dNJo0vNN31xCfmZlViVKT1FHAwxHxSVOFIuIVoMlOFBHxIOleVORmw4Z8GBHzG1ogaSvgdOC0iHg0zxsEvAEcCownNT/uAmwbEW/lMhcAIyVdHBEea9DMbD1Qau++B2sTlJJukpoadHZd9Zf0tqRXJN0oqXvBsr2A9hTcMiQnounAfnlWP2B6bYLKxgOb5NfXI+lMSVMkTVm4sHh4QjMzay0ld5yQdISkp4DlwHxguaSnJP3fMsf0MHAqcAhwHrA38LikTfLyHsBKYFHR6xawamzBHnm60KL8uuLxB4mIGyKib0T07datW1nehJmZrbtSO058C7gfWAacAxyf/y4D7svLyyIifh8R90XECxFxP/BVYEdgTclQQBSuqrFNlCFMMzNrAaWek7oIuCEivlM0/3f5lvIXAyPKGlkWEXMlzQY+l2fNB9qRbmFf2DbXHXiioMz+Ravqml9XXMMyM7MqVWpzXxfgrkaW/RH4VHnCWZ2krkAvYF6eNRVYQRr5orZMb2An4Kk8azKwU1G39MOAD/PrzcxsPVBqTerPwEHAow0sO4hVNZg1ktSJNBYgpCTZR9IewJL8GE5KfPOAGuCnwNvA3QARsVTSTcDPJb3Nqi7ofyd1XYfUqeJFYIyk80hJ9ufAje7ZZ2a2/mjqzrw7F0xeR+q+3QW4h5Q0ugPHkM4ZfbMZ2+xLSnq1LsuP0cB3SDdaPBXoTEpUfwZOiIh/FrzmB8DHwB1AR+Ax4NSIWAmQr5X6v8BvgCeBD4DbgPObEaeZmbWypmpS06jfyUDAt/Ij8nSth0nne9YoIiYUvbbYl0tYx3LSRbmNXpgbEW8CR5YSk5mZVaemkpRHNjczs1bV1O3j/9KSgZiZmRVr9ijoZmZmLcVJyszMqpaTlJmZVS0nKTMzq1pOUmZmVrVKHXECAEmfB3oDmxYvy/eJMjMzK5uSklQefeIOYGcavhA3KPFiXjMzs1KVWpMaAXQAjgVeYvXbuZuZmZVdqUnqX4CTIuKBSgZjZmZWqNSOE6/RwHkoMzOzSio1SZ0HXCTps5UMxszMrFCpzX0/Jd14cIakWcA7xQUiYu8yxmVmZlZykpqWH2ZmZi2mpCQVEadVOhAzM7NiHnHCzMyqVlO3j78SuC4iZufnTYqIC8oamZmZtXlNNfcdD9wKzM7PmxKAk5SZmZVVU3fm3a6h52ZmZi3F56TMzKxqNZqkJA2S1KxBYyXtIOmAdQ/LzMys6ZrUecBrkv5L0u6NFZLURdJASfcD/wNsU+4gzcysbWrqnNQekk4EvgtcLGkZMB1YBHwIdAa2A/oA/wBuAb4dEXMqHrWZmbUJTV7MGxF3AHdI2h44FNgT6AFsDiwAngCeBCZExIoKx2pmZm1MqSNOvEYaCd3MzKzFuHefmZlVLScpMzOrWk5SZmZWtZykzMysajlJmZlZ1Sr1pocASNoZ2Av4DHBzRMyXtAOwICL+WYkAzcys7SopSUnqBNwMfB34OL/uYWA+8BPgTeD8CsVoZmZtVKnNfVcD+5Eu6N0CUMGyB4GvlDkuMzOzkpv7jgXOiYg/NzDo7BvAtuUNy8zMrPSaVEdgcSPLtgBWliccMzOzVUpNUs8Apzay7DjgqfKEY2ZmtkqpzX2XAH+S9Cfgv0m3iz9C0g9ISerACsVnZmZtWEk1qYiYBBwCbAL8mtRx4jLgs8ChEfFMqRuUdKCk+yTNkRSShhQtl6ThkuZK+kDSBEm7FJXZWtJYSUvzY6ykzkVldpP0l7yOOZKGSSrs8GFmZlWu5It5I+LJiDgA2BLoDWwREftHxJPN3GYnYBpwDvBBA8svIN1w8bvAF4G3gUclbVFQ5jbSbUO+SupZuCcwtnahpC2BR0m3E/ki8D3g34FzmxmrmZm1olKvkzoV+N+IeCoiPqAguUjqChwREWNKWVdEPEjqto6kUUXbEfB94IqI+GOeN5iUqE4GRkjaiZSY+kfEU7nMt4CJknaMiJeBgcBmwOAc77T8unMlXR0RUUqsZmbWukqtSY0CnpB0SQPLtgf+X5ni2Y50U8VHamfkJPME6TotgH7AMup31ngSeK+ozMT82lrjgZ5ATZliNTOzCmvO2H3XAxdJuqeo6a2ceuS/C4rmLyhY1gNYWFgbys/fLirT0DoKt1FH0pmSpkiasnDhwnUI38zMyqk5SepWoD+wB/BMbj6rlOLmOBXNa6i5bk1l1Mh8IuKGiOgbEX27devW3FjNzKxCmjUKekQ8S+qIMA/4m6TjyhzP/Py3uLbTnVU1oflA98Keevl5t6IyDa0DVq9hmZlZlWr2rToiYiFpDL+bgTuA/yxjPDNJCeaw2hmSNgUOYNU5qMmkHoL9Cl7XD9i8qMwB+bW1DgPmArPKGK+ZmVXQWt1PKiJWRsT3gSHAwc15raROkvaQtEfefp883SefW7oWuFDSsZJ2JXXaWEbqdk5ETCeNwD5C0r6S+gEjgAdyzz5y2feBUZJ2lXQscCHgnn1mZuuRkrqgR0SDySwixkp6knR/qVL1Bf5cMH1ZfowmJb0rSWMFXg9sDfwNOLzoflUDgetY1QvwPmBoQVxLJR2W1zEF+AdwFWk0dzMzW08066aHDYmI14HXm1F+AvVv9VG8PIDh+dFYmSXAKWvYzgt4uCYzs/Vao0lK0p3Af0TEa/l5UyIiTixvaGZm1tY1VZPqBrTPz7vTcLdvMzOzimk0SUXElwqeD2iRaMzMzAqsVe++WsUjj5uZmZVTSUlK0nckXVAwvYek2cBiSVMl9a5YhGZm1maVWpP6LvBuwfR1pAtjB+Z1XFHmuMzMzErugt4HeBlAUjdgf+CQiJgg6SPSjRDNzMzKqtSa1IdAh/z8S6TRHCbm6SWAz02ZmVnZlVqTeho4O5+H+h7wcESszMs+S2r6MzMzK6tSa1LnATsDL5CGQLq4YNmJpJsOmpmZlVWpY/e9BOwgqQuwpGiQ1vNZdYsNMzOzsmnW2H0RsbiBeS+ULxwzM7NV1uliXjMzs0pykjIzs6rlJGVmZlXLScrMzKqWk5SZmVWtknr3SZpJ4/eT+oQ0rt/zwK8jYmqZYjMzszau1JrUH0kJbQvgb8AD+e+WpBsjTgH2Bf4q6csViNPMzNqgUq+Teht4BTgyIpbXzpTUEbgfeBPYFbgPuAwYX+Y4zcysDSq1JvU94OrCBAUQER8A1wBn57H8bgR2K2+IVqimV08kVfRR06tna79NMzOg9JpUZ+DTjSz7NNApP18KrGyknJXBG3PnEadXtkVVN7kibGbVodSa1APAlZKOldQBQFIHSccBV+blkGpRr5U/zPVDz959Kl7LMTNrS0qtSX0bGA38AQhJ/yR1ohDpnNR3crm5wEXlDnJ9MW/OWxx++QNrLrgOHhl2ZEXXb2ZWTUodBf0d4GhJuwJ9SU1884EpEfFiQbk/VCRKMzNrk5o7Cvo0YFqFYjEzM6un5CQlqTPwLaA/8CnSbeMnAjfkmpaZmVlZldRxQtL2pLvyXg5sTrouavM8/fe83MzMrKxKrUldA7wD7BsRc2pnSuoFPARcDRxd/vDMzKwtK7UL+gBgWGGCAsjTlwFfKnNcZmZmJSepANo1sY7GBp81MzNba6UmqT8D/yVp28KZefpy4LFyB2ZmZlbqOanvA48Dr0p6FlgAdAf2At4Czq1MeGZm1paVVJOKiFnAF0gDzb5Iuj3HS8BQYKe83MzMrKxKvk4qIj4CfpcfdSR1kbRLRDxR7uDMzKxtK8ft4weQzlmZmZmVVTmSlJmZWUU4SZmZWdVykjIzs6pVdUlK0nBJUfSYX7BcucxcSR9ImiBpl6J1bC1prKSl+TE2D5BrZmbrkUZ790laSGkjSWxSvnDqvEzqkFGr8Jb0FwDnAUNyuWHAo5J2jIh/5jK3AX2Ar5Lew0hgLHBUBWI1M7MKaaoL+vW03nBHH0fE/OKZSvdP/z5wRUT8Mc8bDLwNnAyMkLQT8BWgf0Q8lct8C5iYE9nLLfUmzMxs3TSapCJieAvGUeyzkuYAHwF/Ay6KiNeB7YAewCO1BSPiA0lPAPsBI4B+wDLgqYL1PQm8l8s4SZmZrSeq7pwUKSkNITXVnUFKSk9J6pKfQxqWqdCCgmU9gIURUVcLzM/fLihTj6QzJU2RNGXhwoXleh9mZraOmnX7+JYQEQ8VTkv6K/A6MBj4a22xopepaF5DzZTFZQq3eQNwA0Dfvn09oruZWZWoxppUPRGxjDRe4OeA2vNUxTWi7qyqXc0HuufzV0DduaxurF4DMzOzKlb1SUrSpqTBbecBM0lJ6LCi5Qew6hzUZKAT6dxUrX6k290XnqcyM7MqV3XNfZJ+AdwPvEmqIf0nKcGMjoiQdC1wsaQZwCvAJaSOErcBRMR0SQ+TevqdQWrmGwE84J59Zmbrl6pLUkBv4HagK7CQdB5q34h4Iy+/EuhI6iK/NamjxeEF10gBDASuY1UvwPtItxUxM7P1SNUlqYg4aQ3LAxieH42VWQKcUtbAzMysxVX9OSkzM2u7nKTMzKxqOUmZmVnVcpIyM7Oq5SRlZmZVy0nKzMyqlpOUmZlVLScpMzOrWk5SZmZWtZykzMysajlJmZlZ1XKSMjOzquUkZWZmVctJyszMqpaTlJmZVS0nKTMzq1pOUmZmVrWcpMzMrGo5SZmZWdVykjIzs6rlJGVmZlXLScrMzKqWk5SZmVUtJykzM6taTlJmZla1nKTMzKxqOUmZmVnVcpIyM7Oq5SRlZmZVy0nKzMyqlpOUmZlVLScpMzOrWk5SZmZWtZykzMysajlJmZlZ1XKSMjOzquUkZWZWZWp69URSRR81vXq29tssycatHYCZmdX3xtx5xOlfrug2dNP4iq6/XFyTMjOzqrXBJylJZ0maKWm5pKmSDmjtmMxs/dWzd5+KN8XZKht0c5+kE4FfAmcBk/LfhyTtHBFvtmpwZrZemjfnLQ6//IGKbuORYUdWdP3rkw29JnUuMCoiboyI6RHxXWAe8J1WjsvMzEqwwSYpSR2AvYBHihY9AuzX8hGZmVlzKSJaO4aKkNQTmAMcFBFPFMwfBgyMiB0L5p0JnJkndwRebslYm6krsKi1g7AW5c+87an2z3zbiOjWEhvaoM9JZcVZWMXzIuIG4IYWi2gdSJoSEX1bOw5rOf7M2x5/5qtssM19pKOQlUCPovndgQUtH46ZmTXXBpukIuIjYCpwWNGiw4CnWj4iMzNrrg29ue9qYKykp4EngW8DPYHftWpU62a9aJa0svJn3vb4M8822I4TtSSdBVwAbANMA35Q2JHCzMyq1wafpMzMbP21wZ6TMjOz9Z+TVIVImiDp160dh5WXpFsk3dPacVjDJA2XNK2141gXkmZJOr+146gWbT5JSeom6Td5x/hQ0gJJj0kq7hXYXMcC/1GOGJtD0hBJUfCYJ+lOSdu1dCzrK0mjiv6HtY89gLOBIWXazpmSnpO0TNJSSc9Luqwc694QNXbgl/f5ZY28ZpSkyg7hvXmMAAALn0lEQVS0V35fBH5TSkFJA4r20cWSHpe0f4VjbDEbeu++UvwR2Aw4Hfhf0nVUBwFd1mZlkjpExEcRsaR8ITbb+8D2pAuXvwCMAO6TtEdErGzFuNYnfwIGFc1bFBEfN/Wi2s9/TSvPo5xcA3wf+DPQAdgV2Hvtwm05ktpHxIrWjqOcquk9RcTCtXjZLsASoBtwCTBO0ucj4u2yBlcBa/zORESbfQCdSaNPHNrI8mHAtAbmPwlcl5+PAh4AfgjMBt7O8ycAvy54zSzSzjMCeDeX/fei9X4e+AuwnDQ00xHAMmBIQZlewO+Bf+THOOBzBcuHAMuK1jswv88d83QAxxWVmQWcXzAdpIF47yUlvVeALwG9gfHAe8BzwJ7F2waOyuWXk36AP9van3Uz94tRwAONLLsFuKdgehLwa9LlDguByQX71kjg7fx5Tyj6Xz1AGvx4TbEcDTyb/5czgf8COhQsn02qsY/M23kLOLdoHWcBrwIf5hgfBjbKyzYCLs3r+RD4O3BUwWt3yPvCifmzXA58u5U+l3rfqYb2eWA4+Tubn0fRYwBQk59/A3gc+AAYSjowvT3/Lz4AXgROK9rWgcBf836+FPgbsGvB8mOBF/L/8i3gYnIHtYLv2Zp+B2ZR/7u4JfBb0uDYy4HpwIl52YD8XroWlN8tzyv8HL9IGrd0Ud7uJKBf0XaDNDzcf5O+368DpxSV2adgf/wf0m9UAAMKyuxM+l36J2n/vx3oUfz9oug3s7FHW2/uW5Yf/ypp0waW3wx8QVLd0a2kHUkD1N5UUO4g4P8AXwEOaWJ7PyDtwHsCPwOulNQvr3cj4G7gY2Bf0hfvUmCTgm1vxqofioOAfqQd9095WWM+yH/bN1GmIZeQEuLuwBTSznYTqSniX4C5pB2u0CY57tNyfO2Au7Vh3yRnMOlz6w/8W/4sHyLVyo8gDXT8FPC4pE/n18wH9pFU09hKJR0BjAGuIx0pnw6cBFxeVPR80g/HnqRkeVXtPitpH9LtaoaRDoIOo/6gy+eR7hbw76R9+H7S57Vr0TauAH4F7JTLrA9+AdxJqhVvkx+FF/L/lLQv7wzcA2xK+j8eSfp//xIYIekQAEkbkw7aJpG+E7X/25V5+V6kH/i7SIniQtIBxNCiuBr9HSiWvzcPkb7vp+VYzwUarHnk34HT8mRhzXALYCxwAKm2/hzwoKSuRasYlt/j7sAdwM2Sts3r7kRKLjNI+/QFwM+Ltr8N8ATpcp+9gUOBTqSWnMJ8U+pvZtuuSeWs/nVSNXk5MJm0Y+9TsPwB4HcF0z8DphQdFSwENmnqqI90dHR7UZlXgUvy8y+Tfuh6FSzfj3SUMiRP/1t+TeGRWTtgMXBC8VFlnu6d39db5CNwSq9J/bRgetc879yCeQMoOIrL2w5g/4Iy25K+xA3WVqvxkT/Tj1l1ELMMeCgva6gm9T9Frz+cdJRdvE9Mq/3/kWrEf8v/r1dJPyCnAO0Lyj8F/EfROo4DlhZMzwbGFpWZCVyYn5+Q9+9OjbzXBcBFRfMmkWt5rKpJnVMFn0u971TB/Lp9noKaVMFn+UBR+Zr8ns4rYZu/B0bm55/KrzuokbK3Ao8XzRsOzC6YnkUTvwMFZc7Pzw8DPgF2amSbtd/B2v30kzz9TOG+1MDrRDrAPaVgXvF3fmNSK8opefpbeV/qWFDmZApqUqQDqMeKtrV1LrN3wWey2m9mY4+2XpMiIv5IGoXiKNIRy37AXyVdlIvcCJwkqaOkdqTzFDcVrWZaRHxYwub+XjQ9l3S0Denc0dyImFOw/BnSTldrL2A74J/5ZHttk8PWpHNQtTbPy98jJyfg2CjhXEkT8daOd/hCA/O6F8z7BHi6diIi3iC9z52bue3W9gSwR8Hjm02UnVI0vRfp6HFx7eeUP6svkD+niJgTEfuQjiavJR1sjAQmF9Tq9wKGFa1jDLClpMIRqJvarx7O0zNzz8RT8xExkj6Vyz1Z9PpJrP55Fb/HDUG99ySpnaSLJf09d0BYRmq+6wMQ6TzzKGC8pHGSzpX0mYJV7ETD/8tekrYsmNfU51XsX4B5ETF9De/lS6Sa2TdIBymDo+Acm6TukkZIekXSUlJTXPfa99ZQbJHOvy6k/m/UtIj4oKD834pevxdwYNE++1ZeVvgbVepvpjtOAETEcuDR/Lhc0khguKRfkNpW3yfVuJaSzjXcXrSK90rcVPGJ2WBVD8vVRmdvwEakavpJDSwr7KjxPumH9RNgQUQUxxd5e4UaagosjDeamLchHuy8HxH/W2LZ4v/vRqSj1AENlF1aOBERL5AS//WSBpCac48j1dhEajq9q4H1FH7eje5XEfFu7pU4gNT0cjHwY0lfLHhdQ/td8bxS9/FKehfYqoH5nSn6v5ao+D2dT2r+PIf0mSwDfkJBAomI0yRdS2qm+lfS//JrETGepr/DhfOb+h0oVmoz+cyIWAS8kg9y7pK0e0EiGA18mtTUOIt0zuwx0gFsoXL8Ro0j/S+LFQ7sXfL+5CTVsJdI/5tN85d8FKmpbSlwV0S8U4FtTicdcfWMiLl5Xl/q77zPko6UFq0hhljDD+xCUvs8APk8yTaNF2+WjUgnaZ/K6+5Dqqmu6UhwQ/IsafT9jyNiVjNe91L+2yn//R9SZ5dSk2WD8hHxn0jnLoeTPv8jIuJmSW+TzqUVDhXWvyCWavIycIQkRW43yvak8XvAfUSqpZaiP3B/RIyFuvNBnwfqfdci4nngeeBnkh4inZMcT/qf9W9gnbMj4p8lxlDsWWAbSTuVUJuqNZZ0buls0jnK2ji+FxHjYK2/89OBUyV1LKhNFfdGfZbUxPxGlKm35IZ4BFwySV3yNQWnSPo/kraTdDzphOBjEfFuLjqSdKLvSFZv6iuXR0lftNGSdpe0L2kH+5hVRy+3ko5G7pV0UI73QElXSfpcM7b1OHC2pL6S/oXUhLG8TO/jY+BaSf3yEfxoUi+pP5Vp/euD8aQmz3skfVlSTf5/XC5pP4Dc9HKJpP0lbZtPnI8iHWE+mtdzGelHYbikXSR9QdLxkq4oNRBJR0v6nqQ98gnwk0mXXNT+4P0c+KGkEyV9XtKPSR13rirD/6Hcfgt8FvhV/o7sKOkHpAO3XzTymlnArrlsV0lNdR56BThEUn9JXyD12qy7vjB/366QtF/+zL5Eaq6tTehXAQflz+vzkgaSamZXrsN7fozUpPbHvC9tJ+kwSV9r7AUR8QmpCflCSZsXvLdTJO2ca9G/p5HOF024lXR++ca8nkOB2tMitb9R15Nqu3dI2kfSZyUdKukGSVs0c3tAG09SpOr8X0nV+7+Qfkx/AtxG6nILQES8npe/STp5W3Z5xzqG1DvuadKP+49JH/7yXOZ9UhfY10m9iGbkcluTuqOX6ry8jgnAH1jVVbocPsxxjyF9uTYinQ9bUzPBBiN/ll8BJpJ6iL5C6mX2OVIzIKSk3Y/0Ob5Cul6vtoPJa3k9D5LOlR5GOj/5NOkA6s1mhPMP0nmVx0j7yw9I3aon5+VX58dVpI4dRwHHRETVjdqQv4cHkv6Pj5D+HycBx+f/VUNuJCXkKaQaZFMXuf4or/MhUs3yPdIPc633STWr2s9sdF7+sxzfs8DxpFMD00g9Iq8gJbu1kvelr5LOdd2S38svWb2ZrtjNpNagc/L0v5Fq6FNJCepmUgJvTiy1l5fsQqrl/5zUMQRW/UbNJf2PPyGdD32RlLg+zI9m8wCzJZL0EnBrRPy4Bbe5O+kcVN+ImNpS211bkoaQel91WlNZM1v/STqadOlM93xOrOx8TmoNJHUnNSfUkC7Aq+S2jiEdvb2at3c1qe372Upu18ysFJIGk1ph3iJdlnIt6TxeRRIUOEmVYgHpKu1vVfKDyLYgNR18htRMM4F0/ytXd82sGnyadK50G9IF6eNII0dUjJv7zMysarX1jhNmZlbFnKTMzKxqOUmZmVnVcpIyM7Oq5SRlZmZV6/8DB7x5ouHijrgAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set height of bar\n",
    "bars1 = [710, 1960, 42]\n",
    "bars2 = [732, 2312, 70]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='steelblue', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    "plt.bar(r2, bars2, color='tomato', width=barWidth, edgecolor='black', label='DIALED')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('Log size (in bytes)',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r + (barWidth/2) for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "plt.savefig('log_size_overhead.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> graphics_python/barplots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# libraries\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    " \n",
    "# set width of bar\n",
    "barWidth = 0.2\n",
    " \n",
    "# set height of bar\n",
    "bars1 = [218, 434, 238]\n",
    "bars2 = [416, 790, 442]\n",
    "bars3 = [498, 988, 590]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "r3 = [x + barWidth for x in r2]\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='darkgreen', width=barWidth, edgecolor='black', label='Original')\n",
    "plt.bar(r2, bars2, color='steelblue', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    "plt.bar(r3, bars3, color='tomato', width=barWidth, edgecolor='black', label='DIALED')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('Code Size (in bytes)',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r + barWidth for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "plt.savefig('code_size_overhead.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set height of bar\n",
    "bars1 = [159644, 20919, 2799]\n",
    "bars2 = [162218, 31818, 3027]\n",
    "bars3 = [162295, 34737, 3121]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "r3 = [x + barWidth for x in r2]\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='darkgreen', width=barWidth, edgecolor='black', label='Original')\n",
    "plt.bar(r2, bars2, color='steelblue', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    "plt.bar(r3, bars3, color='tomato', width=barWidth, edgecolor='black', label='DIALED')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('Runtime (number of cycles)',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r + barWidth for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "plt.savefig('runtime_overhead.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set height of bar\n",
    "bars1 = [400, 2068, 30]\n",
    "bars2 = [420, 2086, 48]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r1, bars1, color='steelblue', width=barWidth, edgecolor='black', label='Tiny-CFA')\n",
    "plt.bar(r2, bars2, color='tomato', width=barWidth, edgecolor='black', label='DIALED')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('Log size (in bytes)',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks([r + (barWidth/2) for r in range(len(bars1))], ['SyringePump', 'FireSensor', 'UltrasonicRanger'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.legend(fontsize=12)\n",
    "plt.tight_layout()\n",
    "plt.savefig('log_size_overhead.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

